A genus-zero surface with bounded curvature enclosing less volume than the unit sphere

We produce a family of bodies in $\mathbb R^3$ parameterized by $\varepsilon > 0$, each bounded by a smooth topological sphere with principal curvatures in $[-1, 1]$, and having volume arbitrarily close to $ 16 - 4\sqrt 3 + \left(10 \sqrt 3 - 14\right) \pi - \left(\frac{10}{3} - \sqrt 3\right) \pi^2 \approx 3.70.$ Thus, in contrast to the two-dimensional case, the unit sphere (which bounds a ball of volume $\frac{4 }{ 3} \pi \approx 4.19$) does not enclose the minimal volume among all smooth spheres in $\mathbb R^3$ with principal curvatures in $[-1,1]$. This answers a folklore question of Dmitri Burago and Anton Petrunin.

==> verification_script/GenusZeroBoundedCurvatureVerification__1_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3b73927f-2596-4d15-8b16-6630ae9de4ae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Made 110 surfaces!\n",
      "Currently precomputing surface data and checking curvature bounds\n",
      "Done computing surface data and checking curvature bounds\n",
      "Beginning Edge Search\n",
      "11111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111111\n",
      "Found a unique pair of surfaces meeting at every edge, and proved this gluing is C1!\n",
      "Single connected component: True\n",
      "Facet counts\n",
      "Faces: 110\n",
      "Edges: 208\n",
      "Vertices: 100\n",
      "Euler Characteristic: 2\n"
     ]
    }
   ],
   "source": [
    "u, v, r, a = var('u v r a')\n",
    "\n",
    "# a plays the role of epsilon, r will always be set to 2-sqrt(3) but leaving it a variable helps sage.\n",
    "surfaces = [\n",
    "ParametrizedSurface3D(((((1 - a)*cos(u))*cos(v) + 1)/(1 - a), (((1 - a)*cos(u))*sin(v) - sqrt(3))/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(u)*cos(v) - 1)/(1 - a), (((1 - a)*cos(u))*sin(v) - sqrt(3))/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v) + 1)/(1 - a), (u - 2)/(1 - a), ((1 - a)*sin(v) - 1)/(1 - a)), ((u, -r, r), (v, pi/2, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(v) - 1)/(1 - a), (u - 2)/(1 - a), ((1 - a)*sin(v) - 1)/(1 - a)), ((u, -r, r), (v, pi/2, pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(u))*cos(v) + 1)/(1 - a), ((((1 - a)*cos(u))*sin(v) - 4) + sqrt(3))/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, (4*pi)/3))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(u)*cos(v) - 1)/(1 - a), ((((1 - a)*cos(u))*sin(v) - 4) + sqrt(3))/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, (4*pi)/3))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v) + 1)/(1 - a), ((r + (1 - a)*sin(v))*cos(u) - 2)/(1 - a), ((r + (1 - a)*sin(v))*sin(u) - 1)/(1 - a)), ((u, pi, 2*pi), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(v) - 1)/(1 - a), ((r + (1 - a)*sin(v))*cos(u) - 2)/(1 - a), ((r + (1 - a)*sin(v))*sin(u) - 1)/(1 - a)), ((u, pi, 2*pi), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D((a/(1 - a), (r*cos(v) - 2)/(1 - a), (-r*u*sin(v) - 1)/(1 - a)), ((u, 0, 1), (v, 0, pi))),\n",
    "ParametrizedSurface3D(((-a)/(1 - a), (r*cos(v) - 2)/(1 - a), (-r*u*sin(v) - 1)/(1 - a)), ((u, 0, 1), (v, 0, pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(v))/(1 - a), (((a + 1)*sin(v) + 2)*cos(u) - 2)/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) - 1)/(1 - a)), ((u, pi, 2*pi), (v, pi + (2*pi)/3, 2*pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) - 4)/(1 - a), ((1 - a)*cos(v) - 1)/(1 - a)), ((u, 0, pi/3), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) - 4)/(1 - a), ((1 - a)*cos(v) - 1)/(1 - a)), ((u, (2*pi)/3, pi), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(v))/(1 - a), (((a + 1)*sin(v) + 2)*cos(u) - 2)/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) - 1)/(1 - a)), ((u, pi, 2*pi), (v, pi, pi/3 + pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u))/(1 - a), ((a + 1)*sin(u))/(1 - a), v/(1 - a)), ((u, 0, pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, pi/2, pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, pi/2, pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(u) + 2)*cos(v))/(1 - a), (((1 - a)*sin(u) + 2)*sin(v) + 4)/(1 - a), ((1 - a)*cos(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, 0, pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(u) + 2)*cos(v))/(1 - a), (((1 - a)*sin(u) + 2)*sin(v) + 4)/(1 - a), ((1 - a)*cos(u) - 3)/(1 - a)), ((u, pi/2, pi), (v, 0, pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) - 3)/(1 - a)), ((u, 0, pi), (v, pi, 3*(pi/2)))),\n",
    "ParametrizedSurface3D((((3 - a)*cos(u))/(1 - a), ((3 - a)*sin(u) + 4)/(1 - a), v/(1 - a)), ((u, 0, pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), v/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) - 2)/(1 - a), ((1 - a)*sin(u) - 4)/(1 - a), v/(1 - a)), ((u, pi, 2*pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u) + 2)/(1 - a), ((1 - a)*sin(u) - 4)/(1 - a), v/(1 - a)), ((u, pi, 2*pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(v))*cos(u) + 2)/(1 - a), (((1 - a)*sin(v))*cos(u) - 4)/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(v))*cos(u) + 2)/(1 - a), (((1 - a)*sin(v))*cos(u) - 4)/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(v))*cos(u) - 2)/(1 - a), (((1 - a)*sin(v))*cos(u) - 4)/(1 - a), ((1 - a)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(v))*cos(u) - 2)/(1 - a), (((1 - a)*sin(v))*cos(u) - 4)/(1 - a), ((1 - a)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((a - 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, 0, 4), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((a - 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, -4, 0), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((3 - a)/(1 - a), u/(1 - a), v/(1 - a)), ((u, 0, 4), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((3 - a)/(1 - a), u/(1 - a), v/(1 - a)), ((u, -4, 0), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v + 2*sin(u))/(1 - a), (a - 4)/(1 - a)), ((u, 0, pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) - 2)/(1 - a), (-a)/(1 - a)), ((u, 0, pi/3), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) - 2)/(1 - a), (-a)/(1 - a)), ((u, (2*pi)/3, pi), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((-a - 1)/(1 - a), (2*cos(u) - 2)/(1 - a), (v*(2 - 2*sin(u)) - 3)/(1 - a)), ((u, 0, pi), (v, 0, 1))),\n",
    "ParametrizedSurface3D(((a + 1)/(1 - a), (2*cos(u) - 2)/(1 - a), (v*(2 - 2*sin(u)) - 3)/(1 - a)), ((u, 0, pi), (v, 0, 1))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) + 2)/(1 - a), (-a)/(1 - a)), ((u, 0, pi), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((-((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) - 1)/(1 - a)), ((u, -1*pi/3, 0), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D(((-((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) - 1)/(1 - a)), ((u, 0, pi), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D(((-((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) - 1)/(1 - a)), ((u, pi, (4*pi)/3), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u))/(1 - a), ((a + 1)*cos(v) + 1)/(1 - a)), ((u, 0, pi), (v, (4*pi)/3, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u))/(1 - a), ((a + 1)*cos(v) + 1)/(1 - a)), ((u, pi, 2*pi), (v, (4*pi)/3, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) + 4)/(1 - a), ((a + 1)*cos(v) + 1)/(1 - a)), ((u, pi, 2*pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) + 4)/(1 - a), ((a + 1)*cos(v) + 1)/(1 - a)), ((u, 0, pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v))/(1 - a), (((1 - a)*sin(v) + 2)*cos(u) + 2)/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, 0, pi))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v))/(1 - a), (((1 - a)*sin(v) + 2)*cos(u) + 2)/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((-(r + (1 - a)*sin(v))*cos(u))/(1 - a), (-(r + (1 - a)*sin(v))*sin(u))/(1 - a), (-(1 - a)*cos(v))/(1 - a)), ((u, pi, 2*pi), (v, pi/3, (2*pi)/3))),\n",
    "ParametrizedSurface3D(((-(r + (1 - a)*sin(v))*cos(u))/(1 - a), (-(r + (1 - a)*sin(v))*sin(u))/(1 - a), (-(1 - a)*cos(v))/(1 - a)), ((u, 0, pi), (v, pi/3, (2*pi)/3))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v))/(1 - a), (((1 - a)*sin(v) + 2)*cos(u) - 2)/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) - 1)/(1 - a)), ((u, pi, 2*pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) - 4)/(1 - a), ((a + 1)*cos(v) - 1)/(1 - a)), ((u, 0, pi), (v, -1*pi/2, 0))),\n",
    "ParametrizedSurface3D(((-((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u))/(1 - a), ((a + 1)*cos(v) - 1)/(1 - a)), ((u, pi, 2*pi), (v, -1*pi/2, -1*pi/3))),\n",
    "ParametrizedSurface3D(((-((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u))/(1 - a), ((a + 1)*cos(v) - 1)/(1 - a)), ((u, 0, pi), (v, -1*pi/2, -1*pi/3))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(u))/(1 - a), ((1 - a)*sin(u))/(1 - a), v/(1 - a)), ((u, 0, pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((a - 1)/(1 - a), (2*cos(u) - 2)/(1 - a), (v*(2 - 2*sin(u)) - 3)/(1 - a)), ((u, 0, pi), (v, 0, 1))),\n",
    "ParametrizedSurface3D(((1 - a)/(1 - a), (2*cos(u) - 2)/(1 - a), (v*(2 - 2*sin(u)) - 3)/(1 - a)), ((u, 0, pi), (v, 0, 1))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(v) + 2)*cos(u))/(1 - a), (((a + 1)*sin(v) + 2)*sin(u))/(1 - a), ((a + 1)*cos(v) - 3)/(1 - a)), ((u, 0, pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) + 2)/(1 - a), a/(1 - a)), ((u, 0, pi/3), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) + 2)/(1 - a), a/(1 - a)), ((u, (2*pi)/3, pi), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v*(2*sin(u) - 2) - 2)/(1 - a), a/(1 - a)), ((u, 0, pi), (v, -1, 1))),\n",
    "ParametrizedSurface3D(((((a + 1)*cos(v))*cos(u) - 2)/(1 - a), (((a + 1)*sin(v))*cos(u) - 4)/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, pi/2, pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, pi/2, pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(u) + 2)*cos(v))/(1 - a), (((a + 1)*sin(u) + 2)*sin(v) + 4)/(1 - a), ((a + 1)*cos(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, 0, pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, 0, 4))),\n",
    "ParametrizedSurface3D(((((a + 1)*cos(v))*cos(u) + 2)/(1 - a), (((a + 1)*sin(v))*cos(u) - 4)/(1 - a), ((a + 1)*sin(u) - 1)/(1 - a)), ((u, 0, pi/2), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D(((a + 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, 0, 4), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((a + 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, -4, 0), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), ((a + 1)*sin(u) - 4)/(1 - a), v/(1 - a)), ((u, pi, 2*pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), ((a + 1)*sin(u) - 4)/(1 - a), v/(1 - a)), ((u, pi, 2*pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((-a - 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, 0, 4), (v, -3, -1))),\n",
    "ParametrizedSurface3D(((-a - 3)/(1 - a), u/(1 - a), v/(1 - a)), ((u, -4, 0), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((a + 3)*cos(u))/(1 - a), ((a + 3)*sin(u) + 4)/(1 - a), v/(1 - a)), ((u, 0, pi), (v, -3, -1))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, 3*(pi/2), 2*pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D(((((a + 1)*cos(v))*cos(u) - 2)/(1 - a), (((a + 1)*sin(v))*cos(u) - 4)/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) - 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D(((((a + 1)*sin(u) + 2)*cos(v))/(1 - a), (((a + 1)*sin(u) + 2)*sin(v) + 4)/(1 - a), ((a + 1)*cos(u) - 3)/(1 - a)), ((u, pi/2, pi), (v, 0, pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, -4, 0))),\n",
    "ParametrizedSurface3D(((((a + 1)*cos(v))*cos(u) + 2)/(1 - a), (((a + 1)*sin(v))*cos(u) - 4)/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, (3*pi)/2, 2*pi), (v, pi, 2*pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(u) + 2)/(1 - a), v/(1 - a), ((a + 1)*sin(u) - 3)/(1 - a)), ((u, pi, (3*pi)/2), (v, -4, 0))),\n",
    "ParametrizedSurface3D(((2*cos(u))/(1 - a), (v + 2*sin(u))/(1 - a), (-a - 4)/(1 - a)), ((u, 0, pi), (v, 0, 4))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, (2*pi)/3, pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, pi, 2*pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u))/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, 0, pi/3), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(v))/(1 - a), (((a + 1)*sin(v) + 2)*cos(u) + 2)/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, -1*pi/3, 0))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(v))/(1 - a), (((a + 1)*sin(v) + 2)*cos(u) + 2)/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, 0, pi))),\n",
    "ParametrizedSurface3D((((a + 1)*cos(v))/(1 - a), (((a + 1)*sin(v) + 2)*cos(u) + 2)/(1 - a), (((a + 1)*sin(v) + 2)*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, pi, (4*pi)/3))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) + 4)/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, -1*pi/3, 0), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) + 4)/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, 0, pi), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D(((((1 - a)*sin(v) + 2)*cos(u))/(1 - a), (((1 - a)*sin(v) + 2)*sin(u) + 4)/(1 - a), ((1 - a)*cos(v) + 1)/(1 - a)), ((u, pi, (4*pi)/3), (v, pi, (3*pi)/2))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v) + 1)/(1 - a), ((r + (1 - a)*sin(v))*cos(u) + 2)/(1 - a), ((r + (1 - a)*sin(v))*sin(u) + 1)/(1 - a)), ((u, 0, pi), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D((((1 - a)*cos(v) + 1)/(1 - a), (2 - u)/(1 - a), (-(1 - a)*sin(v) + 1)/(1 - a)), ((u, -r, r), (v, pi/2, pi))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(u))*cos(v) + 1)/(1 - a), ((-(1 - a)*cos(u)*sin(v) + 4) - sqrt(3))/(1 - a), (-(1 - a)*sin(u) + 1)/(1 - a)), ((u, 0, pi/2), (v, pi, (4*pi)/3))),\n",
    "ParametrizedSurface3D(((((1 - a)*cos(u))*cos(v) + 1)/(1 - a), (-(1 - a)*cos(u)*sin(v) + sqrt(3))/(1 - a), (-(1 - a)*sin(u) + 1)/(1 - a)), ((u, 0, pi/2), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(u)*cos(v) - 1)/(1 - a), (-(1 - a)*cos(u)*sin(v) + sqrt(3))/(1 - a), (-(1 - a)*sin(u) + 1)/(1 - a)), ((u, 0, pi/2), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(v) - 1)/(1 - a), (2 - u)/(1 - a), (-(1 - a)*sin(v) + 1)/(1 - a)), ((u, -r, r), (v, pi/2, pi))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(u)*cos(v) - 1)/(1 - a), ((-(1 - a)*cos(u)*sin(v) + 4) - sqrt(3))/(1 - a), (-(1 - a)*sin(u) + 1)/(1 - a)), ((u, 0, pi/2), (v, pi, (4*pi)/3))),\n",
    "ParametrizedSurface3D(((-(1 - a)*cos(v) - 1)/(1 - a), (-(r + (1 - a)*sin(v))*cos(u) + 2)/(1 - a), (-(r + (1 - a)*sin(v))*sin(u) + 1)/(1 - a)), ((u, pi, 2*pi), (v, (2*pi)/3, pi))),\n",
    "ParametrizedSurface3D(((-a)/(1 - a), (r*cos(v) + 2)/(1 - a), (r*(u*sin(v)) + 1)/(1 - a)), ((u, 0, 1), (v, 0, pi))),\n",
    "ParametrizedSurface3D((a/(1 - a), (r*cos(v) + 2)/(1 - a), (r*(u*sin(v)) + 1)/(1 - a)), ((u, 0, 1), (v, 0, pi))),\n",
    "]\n",
    "\n",
    "print(f\"Made {len(surfaces)} surfaces!\")\n",
    "\n",
    "R = 2-sqrt(3)\n",
    "UPDATED_VERTICES = []\n",
    "UPDATED_CONNECTIONS = {}\n",
    "\n",
    "# TODO rename this to tangent vector\n",
    "def tangent_vector(r, variable):\n",
    "    return tuple(derivative(ri, variable) for ri in r)\n",
    "\n",
    "def cross(va, vb):\n",
    "    a1,a2,a3 = va\n",
    "    b1,b2,b3 = vb\n",
    "    return a2*b3 - a3*b2, a3*b1 - a1*b3, a1*b2 - a2*b1\n",
    "\n",
    "def curvature_sq(r, variable):\n",
    "    rp = tangent_vector(r, variable)\n",
    "    if rp == (0,0,0):\n",
    "        return 0\n",
    "    rpp = tangent_vector(rp, variable)\n",
    "    return sum(g**2 for g in cross(rp, rpp)) / (sum(g**2 for g in rp)**3)\n",
    "\n",
    "def torsion_numerator(r, variable):\n",
    "    rp = tangent_vector(r, variable)\n",
    "    rpp = tangent_vector(rp, variable)\n",
    "    rppp = tangent_vector(rpp, variable)\n",
    "    return simplify(sum(g*h for g, h in zip(cross(rp, rpp), rppp)))\n",
    "\n",
    "def simplify_abs_sin(expr, variable):\n",
    "    assert abs(expr.subs(abs(sin(variable)) == -sin(variable))) == abs(expr.subs(abs(sin(variable)) == sin(variable)))\n",
    "    return expr.subs(abs(sin(variable)) == -sin(variable))\n",
    "\n",
    "def sub(symbolic_vector, substitutions):\n",
    "    return tuple(c.subs(substitutions) for c in symbolic_vector)\n",
    "\n",
    "def simp(symbolic_vector):\n",
    "    return tuple(simplify(c) for c in symbolic_vector)\n",
    "\n",
    "def negate(symbolic_vector):\n",
    "    return tuple(-c for c in symbolic_vector)\n",
    "    \n",
    "def add_vertex(symbolic_vertex):\n",
    "    for other in UPDATED_VERTICES:\n",
    "        if other == symbolic_vertex:\n",
    "            return\n",
    "    UPDATED_VERTICES.append(symbolic_vertex)\n",
    "\n",
    "def equal_under_reparameterization(expr1, param_1, bound_1, expr2, param_2, bound_2, reparam):\n",
    "    t = var(\"_t_reparam_test\")\n",
    "    if simplify(sub(expr1, {param_1: t, r:R})) == simplify(sub(expr2, {param_2: reparam(t), r:R})):\n",
    "        bound_1 = tuple(reparam(b).subs({r:R}) for b in bound_1)\n",
    "        bound_2 = tuple(b.subs({r:R}) for b in bound_2)\n",
    "        if bound_1 == bound_2 or bound_1 == tuple(reversed(bound_2)):\n",
    "            return True\n",
    "    return False\n",
    "    \n",
    "\n",
    "class EdgeData:\n",
    "    # helper class so we only need to compute certain facts about an edge contained in a surface once.\n",
    "    def __init__(self, surface, set_variable, set_bound, parameter_variable, parameter_bounds):\n",
    "        self.surface = surface\n",
    "        self.set_variable = set_variable\n",
    "        self.set_bound = set_bound\n",
    "        self.param = parameter_variable\n",
    "        self.param_bounds = parameter_bounds\n",
    "        \n",
    "        self.edge = simp(sub(self.surface.equation, {set_variable : set_bound}))\n",
    "        \n",
    "        assert not any(c.has(set_variable) for c in self.edge)\n",
    "        \n",
    "        b = sum(parameter_bounds) / 2\n",
    "        self.midpoint = simplify(sub(sub(self.edge,{self.param: b}), {r:R}))\n",
    "        self.endpoint1 = simplify(sub(sub(self.edge, {self.param: self.param_bounds[0]}), {r:R}))\n",
    "        self.endpoint2 = simplify(sub(sub(self.edge,{self.param: self.param_bounds[1]}), {r:R}))\n",
    "        \n",
    "        n = self.surface.normal_vector(normalized=True)\n",
    "        # The normalization divides by abs(sin), which causes trouble later. Luckily\n",
    "        n = tuple(simplify_abs_sin(c, self.set_variable) for c in n)\n",
    "        n = tuple(simplify_abs_sin(c, self.param) for c in n)\n",
    "\n",
    "        self.normal = simplify(sub(sub(n, {self.set_variable: self.set_bound}), {r:R}))\n",
    "        self.nm = simplify(sub(sub(self.normal, {self.param: b}), {r:R}))\n",
    "        self.n1 = simplify(sub(sub(self.normal, {self.param: self.param_bounds[0]}), {r:R}))\n",
    "        self.n2 = simplify(sub(sub(self.normal, {self.param: self.param_bounds[1]}), {r:R}))\n",
    "        \n",
    "        add_vertex(self.endpoint1)\n",
    "        add_vertex(self.endpoint2)\n",
    "        \n",
    "            \n",
    "    def is_constant(self):\n",
    "        return tangent_vector(self.edge, self.param) == (0, 0, 0)\n",
    "    \n",
    "    def is_line(self):\n",
    "        return tangent_vector(tangent_vector(self.edge, self.param), self.param) == (0, 0, 0)\n",
    "    \n",
    "    def is_circular_arc(self): \n",
    "        # an arc is circular iff it is constant curvature with vanishing torsion. \n",
    "        # This method is only used in sanity checks\n",
    "        data = (\n",
    "            derivative(curvature_sq(self.edge, self.param),self.param),\n",
    "            torsion_numerator(self.edge, self.param),\n",
    "        )\n",
    "        if all(d == 0 for d in data):\n",
    "            return True\n",
    "        print(data)\n",
    "        return False\n",
    "    \n",
    "    def coincides_with_and_matches_normal(self, other):\n",
    "        # Check if two edges are the same, and if the surfaces they come from have matching tangent planes at each point on the edge\n",
    "        \n",
    "        # The curves might be the same but under different parameterizations. Rather than try and compute an\n",
    "        # arc length parameterization I just added parameterizations until it one worked for every pair\n",
    "        def make_scalar(k):\n",
    "            return lambda x: k*x\n",
    "        def make_rotation(k):\n",
    "            return lambda x: x + pi/2*k\n",
    "        def make_negation(sym):\n",
    "            return lambda x: -sym(x)\n",
    "        reparamaterizations = []\n",
    "        for k in range(1, 4):\n",
    "            reparamaterizations.append(make_scalar(k))\n",
    "        for k in range(-9, 8):\n",
    "            reparamaterizations.append(make_rotation(k))\n",
    "        reparamaterizations += [lambda x: R * x]\n",
    "        reparamaterizations += [lambda x: 2 * x - 3]\n",
    "        reparamaterizations += [lambda x: 2 * (x - 1)]\n",
    "        reparamaterizations += [lambda x: 2 * (x + 1)]\n",
    "        reparamaterizations += [lambda x: R*cos(x)]\n",
    "        reparamaterizations += [lambda x: 2*(cos(x) + 1)]\n",
    "        reparamaterizations += [lambda x: 2*(cos(x) - 1)]\n",
    "        reparamaterizations += [make_negation(sym) for sym in reparamaterizations]\n",
    "        \n",
    "        for sym in reparamaterizations:\n",
    "            if equal_under_reparameterization(self.edge, self.param, self.param_bounds, \n",
    "                                              other.edge, other.param, other.param_bounds, sym):\n",
    "                if equal_under_reparameterization(self.normal, self.param, self.param_bounds, \n",
    "                                              other.normal, other.param, other.param_bounds, sym):\n",
    "                    return True\n",
    "                elif equal_under_reparameterization(negate(self.normal), self.param, self.param_bounds, \n",
    "                                              other.normal, other.param, other.param_bounds, sym):\n",
    "                    return True\n",
    "                else:\n",
    "                    print(self.normal, self.param, self.param_bounds)\n",
    "                    print(other.normal, other.param, other.param_bounds)\n",
    "                    assert False\n",
    "            if equal_under_reparameterization(other.edge, other.param, other.param_bounds, \n",
    "                                              self.edge, self.param, self.param_bounds, sym):\n",
    "                if equal_under_reparameterization(other.normal, other.param, other.param_bounds, \n",
    "                                              self.normal, self.param, self.param_bounds, sym):\n",
    "                    return True\n",
    "                elif equal_under_reparameterization(negate(other.normal), other.param, other.param_bounds, \n",
    "                                              self.normal, self.param, self.param_bounds, sym):\n",
    "                    return True\n",
    "                else:\n",
    "                    print(self.normal, self.param, self.param_bounds)\n",
    "                    print(other.normal, other.param, other.param_bounds)\n",
    "                    assert False\n",
    "        return False\n",
    "    \n",
    "    def could_possibly_be_C1_tangent_with(self, other):\n",
    "        # cheap test to see if two edges could possibly be the same. Just to speed things up\n",
    "        if self.midpoint == other.midpoint: # most edges have a unique pair of endpoints. This midpoint check tells apart the few pairs\n",
    "            # for which this is not true, while not splitting apart any two edges which do in fact coincide.\n",
    "            if (other.endpoint1 == self.endpoint1 and other.endpoint2 == self.endpoint2):\n",
    "                return True\n",
    "            if (other.endpoint1 == self.endpoint2 and other.endpoint2 == self.endpoint1):\n",
    "                return True\n",
    "        return False\n",
    "        \n",
    "    \n",
    "class SurfaceData: \n",
    "    # helper class so we only need to compute certain facts about a surface once.\n",
    "    def __init__(self, surface):\n",
    "        self.surface = surface\n",
    "        self.u, self.v = surface.variables_list\n",
    "        self.ubounds, self.vbounds = surface.variables_range\n",
    "        self.umin, self.umax = self.ubounds\n",
    "        self.vmin, self.vmax = self.vbounds\n",
    "        self.edges = [\n",
    "            EdgeData(surface, self.u, self.umin, self.v, self.vbounds),\n",
    "            EdgeData(surface, self.u, self.umax, self.v, self.vbounds),\n",
    "            EdgeData(surface, self.v, self.vmin, self.u, self.ubounds),\n",
    "            EdgeData(surface, self.v, self.vmax, self.u, self.ubounds)\n",
    "        ]\n",
    "        self.pd = self.surface.principal_directions()\n",
    "        self.k1 = self.pd[0][0]\n",
    "        self.k2 = self.pd[1][0] if len(self.pd) > 1 else self.k1\n",
    "        \n",
    "        # Data is now stored, what follows are just sanity checks\n",
    "        if not self.umin.subs({r:R}) <= self.umax.subs({r:R}):\n",
    "            print(self.u, self.umin, self.umax)\n",
    "            assert False\n",
    "            \n",
    "        if not self.vmin.subs({r:R}) <= self.vmax.subs({r:R}):\n",
    "            print(self.v, self.vmin, self.vmax)\n",
    "            assert False\n",
    "        \n",
    "        # The rest is just to check the curvature is in [-1, 1] when a is small.\n",
    "\n",
    "        assert len(assumptions()) == 0\n",
    "        temp_assumptions = [0 > a - 1, a - 1 >= -1]\n",
    "        if 0 <= self.umin.subs({r:R}) and self.umax.subs({r:R}) <= pi:\n",
    "            temp_assumptions.append(sin(self.u) >= 0)\n",
    "        if 0 <= self.vmin.subs({r:R}) and self.vmax.subs({r:R}) <= pi:\n",
    "            temp_assumptions.append(sin(self.v) >= 0)\n",
    "        assume(*[ass for ass in temp_assumptions])\n",
    "        assume(self.umin.subs({r:R}) <= self.u)\n",
    "        assume(self.u <= self.umax.subs({r:R}))\n",
    "        assume(self.vmin.subs({r:R}) <= self.v)\n",
    "        assume(self.v <= self.vmax.subs({r:R}))\n",
    "        # print(assumptions())\n",
    "        if not -1 <= self.k1.subs({r:R, a:0}) <= 1:\n",
    "            # Sage works to prove all inequalities here if one substitutes specific values \n",
    "            # for a in [0,1), but it has trouble with leaving a as a variable. \n",
    "            # Proving the bound for a=0 will suffice by continuity, so that is all we do here, but\n",
    "            # if one does not wish to substitute a=0, then one will need to prove some bounds coming from tori manually, but this is possible by hand.\n",
    "            # We do not assume a = 0 in the rest of the code. \n",
    "            print(\"Could not prove k1 curvature bound automatically! Prove it manually instead\")\n",
    "            print(\"Surface:\", self.surface)\n",
    "            print(\"k1:\", self.k1.subs({r:R}))\n",
    "            print(self.u, self.ubounds)\n",
    "            print(self.v, self.vbounds)\n",
    "            # print(assumptions())\n",
    "            print()\n",
    "        else:\n",
    "            pass\n",
    "            # print(\"Reduced k1 bound to and proved:\", -1 <= self.k1.subs({r:R}) <= 1, \"assuming\", assumptions())\n",
    "        if not -1 <= self.k2.subs({r:R}) <= 1:\n",
    "            print(\"Could not prove k2 curvature bound!\")\n",
    "            print(\"Surface:\", self.surface)\n",
    "            print(\"k2\", self.k2.subs({r:R}))\n",
    "            print(self.u, self.ubounds)\n",
    "            print(self.v, self.vbounds)\n",
    "            # print(assumptions())\n",
    "            print()\n",
    "        forget(assumptions())\n",
    "        assert len(assumptions()) == 0\n",
    "        \n",
    "        \n",
    "def get_connected_component(updated_connections, start=0):\n",
    "    found = {start}\n",
    "    made_progress = True\n",
    "    while made_progress:\n",
    "        made_progress = False\n",
    "        new_found = set() \n",
    "        for i in found:\n",
    "            for c in updated_connections[i]:\n",
    "                if c not in found:\n",
    "                    made_progress = True\n",
    "                new_found.add(c)\n",
    "        found |= new_found\n",
    "    return found\n",
    "\n",
    "\n",
    "def main():\n",
    "    if len(assumptions()) != 0:\n",
    "        print(\"Weird extra assumption, probably due to restarting the computation at an odd time. Restart the kernel and rerun to be safe.\")\n",
    "        print(assumptions())\n",
    "        forget(assumptions())\n",
    "        \n",
    "    print(\"Currently precomputing surface data and checking curvature bounds\")\n",
    "    UPDATED_SURFACES = [SurfaceData(s) for s in surfaces]\n",
    "    print(\"Done computing surface data and checking curvature bounds\")\n",
    "    \n",
    "        \n",
    "    edge_count = 0\n",
    "    failed_proof_count = 0\n",
    "    updated_connections = {}\n",
    "    print(\"Beginning Edge Search\")\n",
    "    for i1, S1 in enumerate(UPDATED_SURFACES):\n",
    "        updated_connections[i1] = []\n",
    "        for e1 in S1.edges:\n",
    "            match_count = 0\n",
    "            assert e1.is_line() or e1.is_circular_arc() # just a sanity check\n",
    "            if not e1.is_constant():\n",
    "                edge_count += 1\n",
    "                for i2, S2 in enumerate(UPDATED_SURFACES):\n",
    "                    for e2 in S2.edges:\n",
    "                        if S1 != S2 and e1.could_possibly_be_C1_tangent_with(e2): # this check is solely for speed, as checking if the endpoints\n",
    "                            # match is easier.\n",
    "                            if not e1.coincides_with_and_matches_normal(e2):\n",
    "                                print()\n",
    "                                print(\"Found edges which look to be C1 tangent, but couldn't prove it\")\n",
    "                                print(e1.edge, e1.param_bounds, e1.normal)\n",
    "                                print(e2.edge, e2.param_bounds, e2.normal)\n",
    "                                print()\n",
    "                            updated_connections[i1].append(i2)\n",
    "                            match_count += 1\n",
    "                print(match_count, end=\"\")\n",
    "                if match_count != 1:\n",
    "                    failed_proof_count += 1\n",
    "                    print(\"\\n Failed to find unique partner!\")\n",
    "                    print(match_count, e1.edge, e1.param_bounds, e1.normal, \"\\n\")\n",
    "                \n",
    "    edge_count /= 2 # we double count edges in the above since two faces meet at every edge.\n",
    "    print()\n",
    "    if failed_proof_count> 0:\n",
    "        print(\"Failed to find: \", failed_proof_count)\n",
    "    else:\n",
    "        print(\"Found a unique pair of surfaces meeting at every edge, and proved this gluing is C1!\")\n",
    "    # print(\"Gluing Data\")\n",
    "    # print(updated_connections)\n",
    "    component = get_connected_component(updated_connections)\n",
    "    print(\"Single connected component:\", all(i in component for i in range(len(surfaces))))\n",
    "    print(\"Facet counts\")\n",
    "    print(\"Faces:\", len(UPDATED_SURFACES))\n",
    "    print(\"Edges:\", edge_count) \n",
    "    print(\"Vertices:\", len(UPDATED_VERTICES))\n",
    "    print(\"Euler Characteristic:\", len(UPDATED_VERTICES) - edge_count + len(UPDATED_SURFACES))\n",
    "\n",
    "main()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aab224b5-1e6c-4d00-8b93-1621ca3c8beb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

